Disentangling Long-Term Memory via Latent Neuro-Symbolic Reasoning

Personalized agents are required to reason over long-term history interactions to infer both explicit preferences and implicit behavioral evidence. While early flat retrieval methods score memory fragments independently and neglect the distributed information, current structured memory frameworks rely on query-agnostic static graphs that fail to capture the context-dependent relations. Crucially, raw textual memories are inherently entangled and noisy, making fine-grained personalization and cross-session reasoning computationally prohibitive. To this end, we present LGM, a novel neuro-symbolic framework that shifts long-term memory disentanglement into a continuous latent space. Specifically, (i) instead of persisting fixed graphs, we design a tailored latent graph construction with a sparse autoencoder. Subject to each query, it maps historical interactions into latent memory nodes and disentangles the memory traces into sparse concept activations, dynamically synthesizing query-aware relational edge weights. (ii) A graph encoder then treats the query embedding as a conditioning preference to direct non-linear message passing across the task-specific latent subgraph. This yields a highly expressive memory representation for effective activations. Extensive experiments on long-term personalization benchmarks demonstrate that LGM significantly outperforms state-of-the-art baselines in capturing both explicit and implicit preferences while enabling personalized responses.

==> add_refs.py <==
P = "/tmp/p5/"
NEW = """
@inproceedings{dong2023hierarchy,
  title={Hierarchy-aware multi-hop question answering over knowledge graphs},
  author={Dong, Junnan and Zhang, Qinggang and Huang, Xiao and Duan, Keyu and Tan, Qiaoyu and Jiang, Zhimeng},
  booktitle={The Web Conf},
  year={2023}
}

@inproceedings{dong2026youtu,
  title={Youtu-graphrag: Vertically unified agents for graph retrieval-augmented complex reasoning},
  author={Dong, Junnan and An, Siyu and Yu, Yifei and ZHANG, QIANWEN and Luo, Linhao and Huang, Xiao and Wu, Yunsheng and Sun, Xing and others},
  booktitle={International Conference on Learning Representations},
  volume={2026},
  pages={143735--143755},
  year={2026}
}

@inproceedings{dong2024modality,
  title={Modality-Aware Integration with Large Language Models for Knowledge-based Visual Question Answering},
  author={Dong, Junnan and Zhang, Qinggang and Zhou, Huachi and Zha, Daochen and Zheng, Pai and Huang, Xiao},
  booktitle={ACL},
  pages={2417--2429},
  year={2024},
  organization={ACL}
}

@article{dong2026deep,
  title={Deep Tabular Research via Continual Experience-Driven Execution},
  author={Dong, Junnan and Zhou, Chuang and Yuan, Zheng and Yu, Yifei and Wang, Qiufeng and Li, Yinghui and An, Siyu and Yin, Di and Sun, Xing and Huang, Feiyue},
  journal={arXiv preprint arXiv:2603.09151},
  year={2026}
}

@article{an2026toward,
  title={Toward Native Multimodal Modeling: A Roadmap},
  author={An, Siyu and Lu, Junru and Dong, Junnan and Wang, Qiufeng and Li, Yinghui and Fei, Weizhi and Yu, Zichao and Yuan, Zheng and Liu, Biao and Wang, Haopeng and others},
  journal={arXiv preprint arXiv:2605.25343},
  year={2026}
}

@inproceedings{dong2023active,
  title={Active ensemble learning for knowledge graph error detection},
  author={Dong, Junnan and Zhang, Qinggang and Huang, Xiao and Tan, Qiaoyu and Zha, Daochen and Zihao, Zhao},
  booktitle={Proceedings of the sixteenth ACM international conference on web search and data mining},
  pages={877--885},
  year={2023}
}
"""
open(P + "references.bib", "a").write(NEW)

ED = {
    "sections/related_work.tex": [
        (",dong2026youtugraphrag}.",
         ",dong2026youtu,dong2023hierarchy,dong2024knowgpt,dong2023active,dong2024cost,dong2024modality}."),
        ("Youtu-GraphRAG~\\cite{dong2026youtugraphrag}", "Youtu-GraphRAG~\\cite{dong2026youtu}"),
    ],
    "sections/introduction.tex": [
        ("ke2026dynamic}.", "ke2026dynamic,dong2026deep,an2026toward}."),
        ("ke2026meta,dong2026youtugraphrag}.", "ke2026meta,dong2026youtu,dong2024cost,dong2024knowgpt}."),
        ("PersonaMem-v2~\\cite{jiang2025personamem}", "PersonaMem-v2~\\cite{jiang2025personamem,dong2024clr}"),
        ("\\label{intro}", "\\label{fig:intro}"),
    ],
    "sections/experiments.tex": [
        ("Youtu-GraphRAG~\\cite{dong2026youtugraphrag}", "Youtu-GraphRAG~\\cite{dong2026youtu}"),
    ],
}
for f, pairs in ED.items():
    t = open(P + f).read()
    for a, b in pairs:
        if t.count(a) < 1:
            raise SystemExit("NOT FOUND in " + f + ": " + a)
        t = t.replace(a, b)
    open(P + f, "w").write(t)
print("bib + cites updated")


==> tab3.py <==
import re
P = "/tmp/p5/sections/experiments.tex"
t = open(P).read()
li = t.index("\\label{tab:case_study}")
st = t.rindex("\\begin{table}[!t]", 0, li)
en = t.index("\\end{table}", li) + len("\\end{table}")
inner = t[st + len("\\begin{table}[!t]"):en - len("\\end{table}")].strip("\n")
inner = re.sub(r"(\\label\{tab:case_study\})\s*\n(\s*\\caption\{[^\n]*\})", r"\2\n\1", inner)
new = "\\begin{wraptable}{r}{0.5\\linewidth}\n\\vspace{-2mm}\n" + inner + "\n\\vspace{-8mm}\n\\end{wraptable}"
t = t[:st] + t[en:]
t = re.sub(r"\n{3,}", "\n\n", t)
a = "\\subsection{Case Study: Explicit vs.\\ Implicit Preferences}\n"
i = t.index(a) + len(a)
open(P, "w").write(t[:i] + new + "\n" + t[i:])
print("ok")

